Nonnegative Tensor Factorization for Directional Blind Audio Source Separation

We augment the nonnegative matrix factorization method for audio source separation with cues about directionality of sound propagation. This improves separation quality greatly and removes the need for training data, with only a twofold increase in run time. This is the first method which can exploit directional information from microphone arrays much smaller than the wavelength of sound, working both in simulation and in practice on millimeter-scale microphone arrays.

==> anc/.idea/anc.iml <==
<?xml version="1.0" encoding="UTF-8"?>
<module type="PYTHON_MODULE" version="4">
  <component name="NewModuleRootManager">
    <content url="file://$MODULE_DIR$" />
    <orderEntry type="jdk" jdkName="Python 2.7.11 (/usr/local/bin/python)" jdkType="Python SDK" />
    <orderEntry type="sourceFolder" forTests="false" />
  </component>
  <component name="TestRunnerService">
    <option name="PROJECT_TEST_RUNNER" value="Unittests" />
  </component>
</module>

==> anc/.idea/inspectionProfiles/profiles_settings.xml <==
<component name="InspectionProjectProfileManager">
  <settings>
    <option name="projectProfile" value="Default" />
    <option name="useProjectProfile" value="false" />
    <option name="PROJECT_PROFILE" value="Default" />
    <option name="USE_PROJECT_PROFILE" value="false" />
    <version value="1.0" />
  </settings>
</component>

==> anc/.idea/misc.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<project version="4">
  <component name="ProjectRootManager" version="2" project-jdk-name="Python 2.7.11 (/usr/local/bin/python)" project-jdk-type="Python SDK" />
</project>

==> anc/.idea/modules.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<project version="4">
  <component name="ProjectModuleManager">
    <modules>
      <module fileurl="file://$PROJECT_DIR$/.idea/anc.iml" filepath="$PROJECT_DIR$/.idea/anc.iml" />
    </modules>
  </component>
</project>

==> anc/.idea/workspace.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<project version="4">
  <component name="ChangeListManager">
    <list default="true" id="c3820e98-33a6-4a19-a938-af88677ab42d" name="Default" comment="" />
    <option name="EXCLUDED_CONVERTED_TO_IGNORED" value="true" />
    <option name="TRACKING_ENABLED" value="true" />
    <option name="SHOW_DIALOG" value="false" />
    <option name="HIGHLIGHT_CONFLICTS" value="true" />
    <option name="HIGHLIGHT_NON_ACTIVE_CHANGELIST" value="false" />
    <option name="LAST_RESOLUTION" value="IGNORE" />
  </component>
  <component name="CoverageDataManager">
    <SUITE FILE_PATH="coverage/anc$real_data_experiment.coverage" NAME="real_data_experiment Coverage Results" MODIFIED="1495823248075" SOURCE_PROVIDER="com.intellij.coverage.DefaultCoverageFileProvider" RUNNER="coverage.py" COVERAGE_BY_TEST_ENABLED="true" COVERAGE_TRACING_ENABLED="false" WORKING_DIRECTORY="$PROJECT_DIR$" />
    <SUITE FILE_PATH="coverage/anc$experiments.coverage" NAME="experiments Coverage Results" MODIFIED="1495822954051" SOURCE_PROVIDER="com.intellij.coverage.DefaultCoverageFileProvider" RUNNER="coverage.py" COVERAGE_BY_TEST_ENABLED="true" COVERAGE_TRACING_ENABLED="false" WORKING_DIRECTORY="$PROJECT_DIR$" />
  </component>
  <component name="ExecutionTargetManager" SELECTED_TARGET="default_target" />
  <component name="FileEditorManager">
    <leaf SIDE_TABS_SIZE_LIMIT_KEY="300">
      <file leaf-file-name="settings.py" pinned="false" current-in-tab="false">
        <entry file="file://$PROJECT_DIR$/settings.py">
          <provider selected="true" editor-type-id="text-editor">
            <state relative-caret-position="435">
              <caret line="29" column="0" lean-forward="true" selection-start-line="29" selection-start-column="0" selection-end-line="29" selection-end-column="0" />
              <folding />
            </state>
          </provider>
        </entry>
      </file>
      <file leaf-file-name="synthetic_data_experiments.py" pinned="false" current-in-tab="false">
        <entry file="file://$PROJECT_DIR$/synthetic_data_experiments.py">
          <provider selected="true" editor-type-id="text-editor">
            <state relative-caret-position="255">
              <caret line="17" column="26" lean-forward="false" selection-start-line="17" selection-start-column="26" selection-end-line="17" selection-end-column="26" />
              <folding>
                <element signature="e#912#924#0" expanded="true" />
              </folding>
            </state>
          </provider>
        </entry>
      </file>
      <file leaf-file-name="real_data_experiment.py" pinned="false" current-in-tab="true">
        <entry file="file://$PROJECT_DIR$/real_data_experiment.py">
          <provider selected="true" editor-type-id="text-editor">
            <state relative-caret-position="330">
              <caret line="22" column="31" lean-forward="true" selection-start-line="22" selection-start-column="31" selection-end-line="22" selection-end-column="31" />
              <folding />
            </state>
          </provider>
        </entry>
      </file>
      <file leaf-file-name="factor.py" pinned="false" current-in-tab="false">
        <entry file="file://$PROJECT_DIR$/factor.py">
          <provider selected="true" editor-type-id="text-editor">
            <state relative-caret-position="2145">
              <caret line="143" column="35" lean-forward="false" selection-start-line="143" selection-start-column="35" selection-end-line="143" selection-end-column="35" />
              <folding>
                <element signature="e#768#780#0" expanded="true" />
              </folding>
            </state>
          </provider>
        </entry>
      </file>
      <file leaf-file-name="timit.py" pinned="false" current-in-tab="false">
        <entry file="file://$PROJECT_DIR$/timit.py">
          <provider selected="true" editor-type-id="text-editor">
            <state relative-caret-position="780">
              <caret line="53" column="0" lean-forward="false" selection-start-line="53" selection-start-column="0" selection-end-line="53" selection-end-column="0" />
              <folding />
            </state>
          </provider>
        </entry>
      </file>
      <file leaf-file-name="util.py" pinned="false" current-in-tab="false">
        <entry file="file://$PROJECT_DIR$/util.py">
          <provider selected="true" editor-type-id="text-editor">
            <state relative-caret-position="420">
              <caret line="28" column="0" lean-forward="false" selection-start-line="28" selection-start-column="0" selection-end-line="28" selection-end-column="0" />
              <folding>
                <element signature="e#768#780#0" expanded="true" />
              </folding>
            </state>
          </provider>
        </entry>
      </file>
    </leaf>
  </component>
  <component name="FileTemplateManagerImpl">
    <option name="RECENT_TEMPLATES">
      <list>
        <option value="Python Script" />
      </list>
    </option>
  </component>
  <component name="FindInProjectRecents">
    <findStrings>
      <find>direction</find>
      <find>directional</find>
      <find>directional_</find>
      <find>directional_ntf</find>
      <find>directional_nt</find>
      <find>directional_n</find>
      <find>directional_nm</find>
      <find>directional_nmf</find>
      <find>S</find>
      <find>A</find>
      <find>AL</find>
      <find>ALGO</find>
      <find>ALGORI</find>
      <find>ALGORIT</find>
      <find>ALGORITH</find>
      <find>seed</find>
      <find>x</find>
      <find>xra</find>
      <find>xrange</find>
      <find>r</find>
      <find>ra</find>
      <find>range</find>
      <find>e</find>
      <find>em</find>
      <find>em_</find>
      <find>em_iter</find>
      <find>em_iterations</find>
      <find>ALGORITHMS</find>
      <find>bss</find>
      <find>perm</find>
    </findStrings>
    <replaceStrings>
      <replace>NUM_TRACES</replace>
      <replace>range</replace>
    </replaceStrings>
  </component>
  <component name="IdeDocumentHistory">
    <option name="CHANGED_PATHS">
      <list>
        <option value="$PROJECT_DIR$/timit.py" />
        <option value="$PROJECT_DIR$/util.py" />
        <option value="$PROJECT_DIR$/factor.py" />
        <option value="$PROJECT_DIR$/settings.py" />
        <option value="$PROJECT_DIR$/experiments.py" />
        <option value="$PROJECT_DIR$/synthetic_data_experiments.py" />
        <option value="$PROJECT_DIR$/real_data_experiment.py" />
      </list>
    </option>
  </component>
  <component name="JsBuildToolGruntFileManager" detection-done="true" sorting="DEFINITION_ORDER" />
  <component name="JsBuildToolPackageJson" detection-done="true" sorting="DEFINITION_ORDER" />
  <component name="JsGulpfileManager">
    <detection-done>true</detection-done>
    <sorting>DEFINITION_ORDER</sorting>
  </component>
  <component name="ProjectFrameBounds">
    <option name="x" value="7" />
    <option name="y" value="23" />
    <option name="width" value="1440" />
    <option name="height" value="797" />
  </component>
  <component name="ProjectView">
    <navigator currentView="ProjectPane" proportions="" version="1">
      <flattenPackages />
      <showMembers />
      <showModules />
      <showLibraryContents />
      <hideEmptyPackages />
      <abbreviatePackageNames />
      <autoscrollToSource />
      <autoscrollFromSource />
      <sortByType />
      <manualOrder />
      <foldersAlwaysOnTop value="true" />
    </navigator>
    <panes>
      <pane id="Scratches" />
      <pane id="Scope" />
      <pane id="ProjectPane">
        <subPane>
          <PATH>
            <PATH_ELEMENT>
              <option name="myItemId" value="anc" />
              <option name="myItemType" value="com.intellij.ide.projectView.impl.nodes.ProjectViewProjectNode" />
            </PATH_ELEMENT>
            <PATH_ELEMENT>
              <option name="myItemId" value="anc" />
              <option name="myItemType" value="com.intellij.ide.projectView.impl.nodes.PsiDirectoryNode" />
            </PATH_ELEMENT>
          </PATH>
        </subPane>
      </pane>
    </panes>
  </component>
  <component name="PropertiesComponent">
    <property name="last_opened_file_path" value="$PROJECT_DIR$" />
    <property name="WebServerToolWindowFactoryState" value="true" />
    <property name="settings.editor.selected.configurable" value="Errors" />
  </component>
  <component name="RunDashboard">
    <option name="ruleStates">
      <list>
        <RuleState>
          <option name="name" value="ConfigurationTypeDashboardGroupingRule" />
        </RuleState>
        <RuleState>
          <option name="name" value="StatusDashboardGroupingRule" />
        </RuleState>
      </list>
    </option>
  </component>
  <component name="RunManager" selected="Python.real_data_experiment">
    <configuration default="false" name="experiments" type="PythonConfigurationType" factoryName="Python" temporary="true">
      <option name="INTERPRETER_OPTIONS" value="" />
      <option name="PARENT_ENVS" value="true" />
      <envs>
        <env name="PYTHONUNBUFFERED" value="1" />
      </envs>
      <option name="SDK_HOME" value="" />
      <option name="WORKING_DIRECTORY" value="$PROJECT_DIR$" />
      <option name="IS_MODULE_SDK" value="true" />
      <option name="ADD_CONTENT_ROOTS" value="true" />
      <option name="ADD_SOURCE_ROOTS" value="true" />
      <module name="anc" />
      <EXTENSION ID="PythonCoverageRunConfigurationExtension" enabled="false" sample_coverage="true" runner="coverage.py" />
      <option name="SCRIPT_NAME" value="$PROJECT_DIR$/synthetic_data_experiments.py" />
      <option name="PARAMETERS" value="" />
      <option name="SHOW_COMMAND_LINE" value="false" />
      <option name="EMULATE_TERMINAL" value="false" />
      <method />
    </configuration>
    <configuration default="false" name="real_data_experiment" type="PythonConfigurationType" factoryName="Python" temporary="true">
      <option name="INTERPRETER_OPTIONS" value="" />
      <option name="PARENT_ENVS" value="true" />
      <envs>
        <env name="PYTHONUNBUFFERED" value="1" />
      </envs>
      <option name="SDK_HOME" value="" />
      <option name="WORKING_DIRECTORY" value="$PROJECT_DIR$" />
      <option name="IS_MODULE_SDK" value="true" />
      <option name="ADD_CONTENT_ROOTS" value="true" />
      <option name="ADD_SOURCE_ROOTS" value="true" />
      <module name="anc" />
      <EXTENSION ID="PythonCoverageRunConfigurationExtension" enabled="false" sample_coverage="true" runner="coverage.py" />
      <option name="SCRIPT_NAME" value="$PROJECT_DIR$/real_data_experiment.py" />
      <option name="PARAMETERS" value="" />
      <option name="SHOW_COMMAND_LINE" value="false" />
      <option name="EMULATE_TERMINAL" value="false" />
      <method />
    </configuration>
    <configuration default="true" type="DjangoTestsConfigurationType" factoryName="Django tests">
      <option name="INTERPRETER_OPTIONS" value="" />
      <option name="PARENT_ENVS" value="true" />
      <envs>
        <env name="PYTHONUNBUFFERED" value="1" />
      </envs>
      <option name="SDK_HOME" value="" />
      <option name="WORKING_DIRECTORY" value="" />
      <option name="IS_MODULE_SDK" value="false" />
      <option name="ADD_CONTENT_ROOTS" value="true" />
      <option name="ADD_SOURCE_ROOTS" value="true" />
      <module name="anc" />
      <EXTENSION ID="PythonCoverageRunConfigurationExtension" enabled="false" sample_coverage="true" runner="coverage.py" />
      <option name="TARGET" value="" />
      <option name="SETTINGS_FILE" value="" />
      <option name="CUSTOM_SETTINGS" value="false" />
      <option name="USE_OPTIONS" value="false" />
      <option name="OPTIONS" value="" />
      <method />
    </configuration>
    <configuration default="true" type="JavaScriptTestRunnerJest" factoryName="Jest">
      <node-interpreter value="project" />
      <working-dir value="" />
      <envs />
      <scope-kind value="ALL" />
      <method />
    </configuration>
    <configuration default="true" type="JavaScriptTestRunnerProtractor" factoryName="Protractor">
      <config-file value="" />
      <node-interpreter value="project" />
      <envs />
      <method />
    </configuration>
    <configuration default="true" type="JavascriptDebugType" factoryName="JavaScript Debug">
      <method />
    </configuration>
    <configuration default="true" type="PyBehaveRunConfigurationType" factoryName="Behave">
      <option name="INTERPRETER_OPTIONS" value="" />
      <option name="PARENT_ENVS" value="true" />
      <envs />
      <option name="SDK_HOME" value="" />
      <option name="WORKING_DIRECTORY" value="" />
      <option name="IS_MODULE_SDK" value="false" />
      <option name="ADD_CONTENT_ROOTS" value="true" />
      <option name="ADD_SOURCE_ROOTS" value="true" />
      <module name="anc" />
      <EXTENSION ID="PythonCoverageRunConfigurationExtension" enabled="false" sample_coverage="true" runner="coverage.py" />
      <option name="ADDITIONAL_ARGS" value="" />
      <method />
    </configuration>
    <configuration default="true" type="PyLettuceRunConfigurationType" factoryName="Lettuce">
      <option name="INTERPRETER_OPTIONS" value="" />
      <option name="PARENT_ENVS" value="true" />
      <envs />
      <option name="SDK_HOME" value="" />
      <option name="WORKING_DIRECTORY" value="" />
      <option name="IS_MODULE_SDK" value="false" />
      <option name="ADD_CONTENT_ROOTS" value="true" />
      <option name="ADD_SOURCE_ROOTS" value="true" />
      <module name="anc" />
      <EXTENSION ID="PythonCoverageRunConfigurationExtension" enabled="false" sample_coverage="true" runner="coverage.py" />
      <option name="ADDITIONAL_ARGS" value="" />
      <method />
    </configuration>
    <configuration default="true" type="PythonConfigurationType" factoryName="Python">
      <option name="INTERPRETER_OPTIONS" value="" />
      <option name="PARENT_ENVS" value="true" />
      <envs>
        <env name="PYTHONUNBUFFERED" value="1" />
      </envs>
      <option name="SDK_HOME" value="" />
      <option name="WORKING_DIRECTORY" value="" />
      <option name="IS_MODULE_SDK" value="false" />
      <option name="ADD_CONTENT_ROOTS" value="true" />
      <option name="ADD_SOURCE_ROOTS" value="true" />
      <module name="anc" />
      <EXTENSION ID="PythonCoverageRunConfigurationExtension" enabled="false" sample_coverage="true" runner="coverage.py" />
      <option name="SCRIPT_NAME" value="" />
      <option name="PARAMETERS" value="" />
      <option name="SHOW_COMMAND_LINE" value="false" />
      <option name="EMULATE_TERMINAL" value="false" />
      <method />
    </configuration>
    <configuration default="true" type="Tox" factoryName="Tox">
      <option name="INTERPRETER_OPTIONS" value="" />
      <option name="PARENT_ENVS" value="true" />
      <envs />
      <option name="SDK_HOME" value="" />
      <option name="WORKING_DIRECTORY" value="" />
      <option name="IS_MODULE_SDK" value="false" />
      <option name="ADD_CONTENT_ROOTS" value="true" />
      <option name="ADD_SOURCE_ROOTS" value="true" />
      <EXTENSION ID="PythonCoverageRunConfigurationExtension" enabled="false" sample_coverage="true" runner="coverage.py" />
      <module name="anc" />
      <method />
    </configuration>
    <configuration default="true" type="js.build_tools.gulp" factoryName="Gulp.js">
      <node-interpreter>project</node-interpreter>
      <node-options />
      <gulpfile />
      <tasks />
      <arguments />
      <envs />
      <method />
    </configuration>
    <configuration default="true" type="js.build_tools.npm" factoryName="npm">
      <command value="run" />
      <scripts />
      <node-interpreter value="project" />
      <envs />
      <method />
    </configuration>
    <configuration default="true" type="tests" factoryName="Doctests">
      <option name="INTERPRETER_OPTIONS" value="" />
      <option name="PARENT_ENVS" value="true" />
      <envs />
      <option name="SDK_HOME" value="" />
      <option name="WORKING_DIRECTORY" value="" />
      <option name="IS_MODULE_SDK" value="false" />
      <option name="ADD_CONTENT_ROOTS" value="true" />
      <option name="ADD_SOURCE_ROOTS" value="true" />
      <module name="anc" />
      <EXTENSION ID="PythonCoverageRunConfigurationExtension" enabled="false" sample_coverage="true" runner="coverage.py" />
      <option name="SCRIPT_NAME" value="" />
      <option name="CLASS_NAME" value="" />
      <option name="METHOD_NAME" value="" />
      <option name="FOLDER_NAME" value="" />
      <option name="TEST_TYPE" value="TEST_SCRIPT" />
      <option name="PATTERN" value="" />
      <option name="USE_PATTERN" value="false" />
      <method />
    </configuration>
    <configuration default="true" type="tests" factoryName="Unittests">
      <option name="INTERPRETER_OPTIONS" value="" />
      <option name="PARENT_ENVS" value="true" />
      <envs />
      <option name="SDK_HOME" value="" />
      <option name="WORKING_DIRECTORY" value="" />
      <option name="IS_MODULE_SDK" value="false" />
      <option name="ADD_CONTENT_ROOTS" value="true" />
      <option name="ADD_SOURCE_ROOTS" value="true" />
      <module name="anc" />
      <EXTENSION ID="PythonCoverageRunConfigurationExtension" enabled="false" sample_coverage="true" runner="coverage.py" />
      <option name="_new_additionalArguments" value="&quot;&quot;" />
      <option name="_new_target" value="&quot;.&quot;" />
      <option name="_new_targetType" value="&quot;PATH&quot;" />
      <method />
    </configuration>
    <list size="2">
      <item index="0" class="java.lang.String" itemvalue="Python.experiments" />
      <item index="1" class="java.lang.String" itemvalue="Python.real_data_experiment" />
    </list>
    <recent_temporary>
      <list size="2">
        <item index="0" class="java.lang.String" itemvalue="Python.real_data_experiment" />
        <item index="1" class="java.lang.String" itemvalue="Python.experiments" />
      </list>
    </recent_temporary>
  </component>
  <component name="ShelveChangesManager" show_recycled="false">
    <option name="remove_strategy" value="false" />
  </component>
  <component name="TaskManager">
    <task active="true" id="Default" summary="Default task">
      <changelist id="c3820e98-33a6-4a19-a938-af88677ab42d" name="Default" comment="" />
      <created>1495146757720</created>
      <option name="number" value="Default" />
      <option name="presentableId" value="Default" />
      <updated>1495146757720</updated>
    </task>
    <servers />
  </component>
  <component name="ToolWindowManager">
    <frame x="7" y="23" width="1440" height="797" extended-state="6" />
    <editor active="true" />
    <layout>
      <window_info id="TODO" active="false" anchor="bottom" auto_hide="false" internal_type="DOCKED" type="DOCKED" visible="false" show_stripe_button="true" weight="0.33" sideWeight="0.5" order="6" side_tool="false" content_ui="tabs" />
      <window_info id="Event Log" active="false" anchor="bottom" auto_hide="false" internal_type="DOCKED" type="DOCKED" visible="false" show_stripe_button="true" weight="0.33" sideWeight="0.5" order="7" side_tool="true" content_ui="tabs" />
      <window_info id="Run" active="false" anchor="bottom" auto_hide="false" internal_type="DOCKED" type="DOCKED" visible="true" show_stripe_button="true" weight="0.33049646" sideWeight="0.5" order="2" side_tool="false" content_ui="tabs" />
      <window_info id="Version Control" active="false" anchor="bottom" auto_hide="false" internal_type="DOCKED" type="DOCKED" visible="false" show_stripe_button="false" weight="0.33" sideWeight="0.5" order="7" side_tool="false" content_ui="tabs" />
      <window_info id="Python Console" active="false" anchor="bottom" auto_hide="false" internal_type="DOCKED" type="DOCKED" visible="false" show_stripe_button="true" weight="0.32907802" sideWeight="0.5" order="7" side_tool="false" content_ui="tabs" />
      <window_info id="Terminal" active="false" anchor="bottom" auto_hide="false" internal_type="DOCKED" type="DOCKED" visible="false" show_stripe_button="true" weight="0.33" sideWeight="0.5" order="7" side_tool="false" content_ui="tabs" />
      <window_info id="Remote Host" active="false" anchor="right" auto_hide="false" internal_type="DOCKED" type="DOCKED" visible="false" show_stripe_button="true" weight="0.33" sideWeight="0.5" order="3" side_tool="false" content_ui="tabs" />
      <window_info id="Project" active="false" anchor="left" auto_hide="false" internal_type="DOCKED" type="DOCKED" visible="true" show_stripe_button="true" weight="0.26037195" sideWeight="0.5" order="0" side_tool="false" content_ui="tabs" />
      <window_info id="Database" active="false" anchor="right" auto_hide="false" internal_type="DOCKED" type="DOCKED" visible="false" show_stripe_button="true" weight="0.33" sideWeight="0.5" order="3" side_tool="false" content_ui="tabs" />
      <window_info id="Find" active="false" anchor="bottom" auto_hide="false" internal_type="DOCKED" type="DOCKED" visible="false" show_stripe_button="true" weight="0.32907802" sideWeight="0.5" order="1" side_tool="false" content_ui="tabs" />
      <window_info id="Structure" active="false" anchor="left" auto_hide="false" internal_type="DOCKED" type="DOCKED" visible="false" show_stripe_button="true" weight="0.25" sideWeight="0.5" order="1" side_tool="false" content_ui="tabs" />
      <window_info id="Debug" active="false" anchor="bottom" auto_hide="false" internal_type="DOCKED" type="DOCKED" visible="false" show_stripe_button="true" weight="0.3983051" sideWeight="0.5" order="3" side_tool="false" content_ui="tabs" />
      <window_info id="Favorites" active="false" anchor="left" auto_hide="false" internal_type="DOCKED" type="DOCKED" visible="false" show_stripe_button="true" weight="0.33" sideWeight="0.5" order="2" side_tool="true" content_ui="tabs" />
      <window_info id="Data View" active="false" anchor="right" auto_hide="false" internal_type="DOCKED" type="DOCKED" visible="false" show_stripe_button="true" weight="0.33" sideWeight="0.5" order="3" side_tool="false" content_ui="tabs" />
      <window_info id="Cvs" active="false" anchor="bottom" auto_hide="false" internal_type="DOCKED" type="DOCKED" visible="false" show_stripe_button="true" weight="0.25" sideWeight="0.5" order="4" side_tool="false" content_ui="tabs" />
      <window_info id="Message" active="false" anchor="bottom" auto_hide="false" internal_type="DOCKED" type="DOCKED" visible="false" show_stripe_button="true" weight="0.33" sideWeight="0.5" order="0" side_tool="false" content_ui="tabs" />
      <window_info id="Commander" active="false" anchor="right" auto_hide="false" internal_type="SLIDING" type="SLIDING" visible="false" show_stripe_button="true" weight="0.4" sideWeight="0.5" order="0" side_tool="false" content_ui="tabs" />
      <window_info id="Inspection" active="false" anchor="bottom" auto_hide="false" internal_type="DOCKED" type="DOCKED" visible="false" show_stripe_button="true" weight="0.4" sideWeight="0.5" order="5" side_tool="false" content_ui="tabs" />
      <window_info id="Hierarchy" active="false" anchor="right" auto_hide="false" internal_type="DOCKED" type="DOCKED" visible="false" show_stripe_button="true" weight="0.25" sideWeight="0.5" order="2" side_tool="false" content_ui="combo" />
      <window_info id="Ant Build" active="false" anchor="right" auto_hide="false" internal_type="DOCKED" type="DOCKED" visible="false" show_stripe_button="true" weight="0.25" sideWeight="0.5" order="1" side_tool="false" content_ui="tabs" />
    </layout>
  </component>
  <component name="TypeScriptGeneratedFilesManager">
    <option name="processedProjectFiles" value="true" />
  </component>
  <component name="VcsContentAnnotationSettings">
    <option name="myLimit" value="2678400000" />
  </component>
  <component name="XDebuggerManager">
    <breakpoint-manager>
      <breakpoints>
        <line-breakpoint enabled="true" suspend="THREAD" type="python-line">
          <url>file://$PROJECT_DIR$/factor.py</url>
          <line>72</line>
          <option name="timeStamp" value="3" />
        </line-breakpoint>
        <line-breakpoint enabled="true" suspend="THREAD" type="python-line">
          <url>file://$PROJECT_DIR$/synthetic_data_experiments.py</url>
          <line>189</line>
          <option name="timeStamp" value="4" />
        </line-breakpoint>
      </breakpoints>
      <option name="time" value="5" />
    </breakpoint-manager>
    <watches-manager />
  </component>
  <component name="editorHistoryManager">
    <entry file="file://$PROJECT_DIR$/settings.py">
      <provider selected="true" editor-type-id="text-editor">
        <state relative-caret-position="480">
          <caret line="32" column="43" lean-forward="true" selection-start-line="32" selection-start-column="43" selection-end-line="32" selection-end-column="43" />
          <folding />
        </state>
      </provider>
    </entry>
    <entry file="file://$PROJECT_DIR$/factor.py">
      <provider selected="true" editor-type-id="text-editor">
        <state relative-caret-position="1095">
          <caret line="73" column="66" lean-forward="false" selection-start-line="73" selection-start-column="66" selection-end-line="73" selection-end-column="66" />
          <folding>
            <element signature="e#768#780#0" expanded="true" />
          </folding>
        </state>
      </provider>
    </entry>
    <entry file="file://$PROJECT_DIR$/timit.py">
      <provider selected="true" editor-type-id="text-editor">
        <state relative-caret-position="570">
          <caret line="39" column="30" lean-forward="true" selection-start-line="39" selection-start-column="30" selection-end-line="39" selection-end-column="30" />
          <folding />
        </state>
      </provider>
    </entry>
    <entry file="file://$USER_HOME$/AcousticRakeReceiver/beamforming.py">
      <provider selected="true" editor-type-id="text-editor">
        <state relative-caret-position="195">
          <caret line="20" column="16" lean-forward="false" selection-start-line="20" selection-start-column="16" selection-end-line="20" selection-end-column="16" />
          <folding />
        </state>
      </provider>
    </entry>
    <entry file="file://$PROJECT_DIR$/util.py">
      <provider selected="true" editor-type-id="text-editor">
        <state relative-caret-position="675">
          <caret line="50" column="0" lean-forward="false" selection-start-line="50" selection-start-column="0" selection-end-line="50" selection-end-column="0" />
          <folding>
            <element signature="e#768#780#0" expanded="true" />
          </folding>
        </state>
      </provider>
    </entry>
    <entry file="file:///usr/local/lib/python2.7/site-packages/numpy/lib/shape_base.py">
      <provider selected="true" editor-type-id="text-editor">
        <state relative-caret-position="6255">
          <caret line="426" column="4" lean-forward="false" selection-start-line="426" selection-start-column="4" selection-end-line="426" selection-end-column="4" />
          <folding />
        </state>
      </provider>
    </entry>
    <entry file="file://$PROJECT_DIR$/synthetic_data_experiments.py">
      <provider selected="true" editor-type-id="text-editor">
        <state relative-caret-position="345">
          <caret line="36" column="29" lean-forward="true" selection-start-line="36" selection-start-column="29" selection-end-line="36" selection-end-column="29" />
          <folding>
            <element signature="e#912#924#0" expanded="true" />
          </folding>
        </state>
      </provider>
    </entry>
    <entry file="file://$PROJECT_DIR$/settings.py">
      <provider selected="true" editor-type-id="text-editor">
        <state relative-caret-position="420">
          <caret line="28" column="99" lean-forward="false" selection-start-line="28" selection-start-column="99" selection-end-line="28" selection-end-column="99" />
          <folding />
        </state>
      </provider>
    </entry>
    <entry file="file://$PROJECT_DIR$/synthetic_data_experiments.py">
      <provider selected="true" editor-type-id="text-editor">
        <state relative-caret-position="270">
          <caret line="18" column="14" lean-forward="true" selection-start-line="18" selection-start-column="14" selection-end-line="18" selection-end-column="14" />
          <folding>
            <element signature="e#912#924#0" expanded="true" />
          </folding>
        </state>
      </provider>
    </entry>
    <entry file="file://$USER_HOME$/AcousticRakeReceiver/beamforming.py">
      <provider selected="true" editor-type-id="text-editor">
        <state relative-caret-position="195">
          <caret line="20" column="16" lean-forward="false" selection-start-line="20" selection-start-column="16" selection-end-line="20" selection-end-column="16" />
          <folding />
        </state>
      </provider>
    </entry>
    <entry file="file:///usr/local/lib/python2.7/site-packages/numpy/lib/shape_base.py">
      <provider selected="true" editor-type-id="text-editor">
        <state relative-caret-position="394">
          <caret line="426" column="4" lean-forward="false" selection-start-line="426" selection-start-column="4" selection-end-line="426" selection-end-column="4" />
          <folding />
        </state>
      </provider>
    </entry>
    <entry file="file://$PROJECT_DIR$/util.py">
      <provider selected="true" editor-type-id="text-editor">
        <state relative-caret-position="420">
          <caret line="28" column="0" lean-forward="false" selection-start-line="28" selection-start-column="0" selection-end-line="28" selection-end-column="0" />
          <folding>
            <element signature="e#768#780#0" expanded="true" />
          </folding>
        </state>
      </provider>
    </entry>
    <entry file="file://$USER_HOME$/Downloads/53+-+Simulating+a+device-ADI.py">
      <provider selected="true" editor-type-id="text-editor">
        <state relative-caret-position="379">
          <caret line="105" column="0" lean-forward="true" selection-start-line="16" selection-start-column="0" selection-end-line="105" selection-end-column="0" />
          <folding>
            <element signature="e#209#220#0" expanded="true" />
          </folding>
        </state>
      </provider>
    </entry>
    <entry file="file://$PROJECT_DIR$/settings.py">
      <provider selected="true" editor-type-id="text-editor">
        <state relative-caret-position="435">
          <caret line="29" column="0" lean-forward="true" selection-start-line="29" selection-start-column="0" selection-end-line="29" selection-end-column="0" />
          <folding />
        </state>
      </provider>
    </entry>
    <entry file="file://$PROJECT_DIR$/factor.py">
      <provider selected="true" editor-type-id="text-editor">
        <state relative-caret-position="2145">
          <caret line="143" column="35" lean-forward="false" selection-start-line="143" selection-start-column="35" selection-end-line="143" selection-end-column="35" />
          <folding>
            <element signature="e#768#780#0" expanded="true" />
          </folding>
        </state>
      </provider>
    </entry>
    <entry file="file://$PROJECT_DIR$/timit.py">
      <provider selected="true" editor-type-id="text-editor">
        <state relative-caret-position="780">
          <caret line="53" column="0" lean-forward="false" selection-start-line="53" selection-start-column="0" selection-end-line="53" selection-end-column="0" />
          <folding />
        </state>
      </provider>
    </entry>
    <entry file="file://$PROJECT_DIR$/synthetic_data_experiments.py">
      <provider selected="true" editor-type-id="text-editor">
        <state relative-caret-position="255">
          <caret line="17" column="26" lean-forward="false" selection-start-line="17" selection-start-column="26" selection-end-line="17" selection-end-column="26" />
          <folding>
            <element signature="e#912#924#0" expanded="true" />
          </folding>
        </state>
      </provider>
    </entry>
    <entry file="file://$PROJECT_DIR$/real_data_experiment.py">
      <provider selected="true" editor-type-id="text-editor">
        <state relative-caret-position="330">
          <caret line="22" column="31" lean-forward="true" selection-start-line="22" selection-start-column="31" selection-end-line="22" selection-end-column="31" />
          <folding />
        </state>
      </provider>
    </entry>
  </component>
</project>

==> anc/factor.py <==
################################################################################
#   Copyright 2017 Analog Devices, Inc.
#
#   Licensed under the Apache License, Version 2.0 (the "License");
#   you may not use this file except in compliance with the License.
#   You may obtain a copy of the License at
#
#       http://www.apache.org/licenses/LICENSE-2.0
#
#   Unless required by applicable law or agreed to in writing, software
#   distributed under the License is distributed on an "AS IS" BASIS,
#   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
#   See the License for the specific language governing permissions and
#   limitations under the License.
#################################################################################

import numpy
import scipy.sparse
from util import normalize, stft
from settings import D, EPS, EM_ITERATIONS, MOMENT_MATCH_LEARNING_RATE


def directional_ntf(pobs, d, S=2, Z=20, em_iterations=EM_ITERATIONS, von_mises=True):
    F, T = pobs.shape
    q = dict()
    q['fsz'] = normalize(1+numpy.random.exponential(size=(F, S, Z)))
    q['t|sz'] = normalize(1+numpy.random.exponential(size=(S, Z, T)), axis=1)
    q['d|s'] = normalize(1+numpy.random.exponential(size=(D, S)), axis=0)
    q['fts'] = numpy.zeros((F, T, S))
    dirs = 2 * numpy.pi * numpy.arange(1, D + 1) / D
    phi = numpy.array([numpy.cos(dirs), numpy.sin(dirs)])
    theta = numpy.zeros((phi.shape[0], S))

    # Sparse D x F x T tensor defined by the Kronecker delta(d=d(f,t)), represented as a matrix since Python lacks
    # sparse tensor support.  Note this should not be viewed as a probability distribution!  While it is equal to
    # q(d | f,t), this is a coincidence.  Replacing this by a dense tensor q(d | f,t) does not give the correct
    # algorithm for the case of dense direction data.
    q['delta(d=d(f,t))'] = scipy.sparse.coo_matrix((numpy.ones(F * T), (d.flatten(), numpy.arange(F * T))), (D, F * T))

    f_scale_factor = numpy.zeros((F, S, Z))  # Storage for multiplicative update factor
    t_scale_factor = numpy.zeros((S, Z, T))  # Storage for multiplicative update factor

    # Use EM to compute a factorized distribution q(f,t,d,z) whose marginal
    # over z approximates pobs(f,t,d).  This amounts to alternating projections
    # wherein we force the distribution to have the desired marginal while
    # destroying the factorization, then force it to have the desired
    # factorization while destroying the marginalization property, and repeat.
    for _ in range(em_iterations):
        # q(d | s) restricted to d = d_ft(f,t)
        q['d(f,t)|s'] = q['delta(d=d(f,t))'].T.dot(q['d|s']).reshape(F, T, S)

        # Sum over all z values for each source to get q(f,t,s)

        for s in range(S):
            q['fts'][:, :, s] = q['fsz'][:, s, :].dot(q['t|sz'][s, :, :])

        # q(f,t,d,s) restricted to d = d_ft(f,t)
        q['ftd(f,t)s'] = q['fts'] * q['d(f,t)|s']

        # q(f,t,d) restricted to d = d_ft(f,t)
        q['ftd'] = q['ftd(f,t)s'].sum(axis=2)

        # Fold in data to give desired distribution of (F,T).
        rho = pobs / (q['ftd'] + EPS)  # Intermediate value, no probabilistic interpretation

        # p(f,t,s) = pobs(f,t) q(s | f,t, d(f,t))
        pfts = q['ftd(f,t)s'] * rho.reshape(F, T, 1)

        qold = q['d|s']
        q['d|s'] = normalize(q['delta(d=d(f,t))'].dot(pfts.reshape(F * T, S)), axis=0)

        if von_mises:
            theta += MOMENT_MATCH_LEARNING_RATE*numpy.dot(phi, q['d|s'] - qold)
            q['d|s'] = normalize(numpy.exp(numpy.dot(phi.T, theta)), axis=0)

        # All values within this loop are intermediate, having no probabilistic interpretation.
        for s in range(S):
            common_factor = q['d(f,t)|s'][:, :, s] * rho
            f_scale_factor[:, s, :] = common_factor.dot(q['t|sz'][s, :, :].T)
            t_scale_factor[s, :, :] = q['fsz'][:, s, :].T.dot(common_factor)

        q['fsz'] *= f_scale_factor
        q['t|sz'] = normalize(t_scale_factor * q['t|sz'], axis=2)

    for s in range(S):
        q['fts'][:, :, s] = numpy.dot(q['fsz'][:, s, :], q['t|sz'][s, :, :])

    # We finally have what we wanted: an F x T x S tensor with the fraction of each source in each time-frequency bin
    q['s|ft'] = normalize(q['fts'], axis=2)
    return q


def directional_nmf(pobs, d, S=2, em_iterations=EM_ITERATIONS):
    B = pobs.size
    q = dict()
    # b ranges over all time-frequency bins (f,t)
    q['bs'] = normalize(1+numpy.random.exponential(size=(B, S)))
    q['d|s'] = normalize(1+numpy.random.exponential(size=(D, S)), axis=0)
    q['delta(d=d(b))'] = scipy.sparse.coo_matrix((numpy.ones(B), (d.flatten(), numpy.arange(B))), (D, B))

    for _ in range(em_iterations):
        q['d(b)|s'] = q['delta(d=d(b))'].T.dot(q['d|s'])  # Need all the transposes to invoke sparse dot
        q['bd(b)'] = numpy.einsum('bs,bs->b', q['bs'], q['d(b)|s'])
        rho = (pobs.flatten()/(q['bd(b)']+EPS)).reshape(B, 1)
        ds_scale_factor = q['delta(d=d(b))'].dot(rho*q['bs'])
        is_scale_factor = rho*q['d(b)|s']

        q['d|s'] = normalize(ds_scale_factor*q['d|s'], axis=1)
        q['bs'] *= is_scale_factor

    q['s|b'] = normalize(q['bs'], axis=1)
    q['s|ft'] = q['s|b'].reshape(pobs.shape+(S,))
    return q


def nmf(pobs, Z, em_iterations=EM_ITERATIONS, q_fixed=None):
    F, T = pobs.shape
    q = dict()
    q_fixed = q_fixed or dict()
    q['f|z'] = normalize(1+numpy.random.exponential(size=(F, Z)), axis=0)
    q['zt'] = normalize(1+numpy.random.exponential(size=(Z, T)))
    for _ in range(em_iterations):
        q['ft'] = q['f|z'].dot(q['zt'])
        rho = pobs/(q['ft']+EPS)
        f_scale_factor = rho.dot(q['zt'].T)
        t_scale_factor = q['f|z'].T.dot(rho)

        q['f|z'] = normalize(f_scale_factor*q['f|z'], axis=0)
        q['zt'] *= t_scale_factor
        q.update(q_fixed)
    q['ft'] = q['f|z'].dot(q['zt'])
    return q


# Hardcoded to separate two sources
def supervised_nmf(pobs1, pobs2, pobs_mix, Z=20, em_iterations=EM_ITERATIONS):
    q1 = nmf(pobs1, Z, em_iterations)
    q2 = nmf(pobs2, Z, em_iterations)
    q_fixed = {'f|z': numpy.hstack((q1['f|z'], q2['f|z']))}
    q = nmf(pobs_mix, 2*Z, em_iterations, q_fixed)
    q['fts'] = numpy.zeros(pobs_mix.shape + (2,))
    q['fts'][:, :, 0] = q1['f|z'].dot(q['zt'][:Z, :])
    q['fts'][:, :, 1] = q2['f|z'].dot(q['zt'][Z:, :])
    q['s|ft'] = normalize(q['fts'], axis=2)
    return q


def ideal_masks(*args):
    mags = numpy.dstack([numpy.abs(stft(x)) for x in args])
    return {'s|ft': normalize(mags, axis=2)}, {'s|ft': mags >= numpy.max(mags, axis=2, keepdims=True)}


==> anc/license.txt <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/readme.txt <==
################################################################################
#   Copyright 2014 Analog Devices, Inc.
#
#   Licensed under the Apache License, Version 2.0 (the "License");
#   you may not use this file except in compliance with the License.
#   You may obtain a copy of the License at
#
#       http://www.apache.org/licenses/LICENSE-2.0
#
#   Unless required by applicable law or agreed to in writing, software
#   distributed under the License is distributed on an "AS IS" BASIS,
#   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
#   See the License for the specific language governing permissions and
#   limitations under the License.
#################################################################################

To produce the separated audio for the real data example shown in Figure 2 of the
paper, run

python -m real_data_experiment

and listen to the sep_*.wav files produced.

To reproduce the experimental results from Table 1 of the paper, edit TIMIT_BASE
in timit.py to point to your local copy of the TIMIT database, add the room
simulator code from

https://github.com/LCAV/AcousticRakeReceiver

to your python path, then execute the command

python -m synthetic_data_experiments

You will need the mir_eval toolbox to compute the BSS_EVAL metrics.  The output
should be identical to the included summary.p because the RANDOM_SEED is fixed
in settings.py.  Changing this value should produce different but similar
results.

To examine the data, run your favorite python interpreter and type:

import cPickle
data = cPickle.load(open('summary.p','rb'))

Then data will be a dictionary with a key for each algorithm, as well as the
value data['n'] indicating the number of experiments run (1000 by default).  For
each algorithm, d[algorithm] is a dictionary with keys 'sir', 'sar', 'sdr', and
'perm' indicating the corresponding BSS_EVAL metrics, and keys 'audiotime' and
'runtime' with timing statistics.

For example, data['dntf']['sir'] is a 1000x2 numpy array.  Each row corresponds
to one run of the experiment and contains the SIR values for each of the two
sources extracted using Directional NTF.  The vectors data['dntf']['audiotime']
and data['dntf']['runtime'] give the length of the audio signal and run time of
Directional NTF (in seconds) for each experiment.

==> anc/real_data_experiment.py <==
################################################################################
#   Copyright 2017 Analog Devices, Inc.
#
#   Licensed under the Apache License, Version 2.0 (the "License");
#   you may not use this file except in compliance with the License.
#   You may obtain a copy of the License at
#
#       http://www.apache.org/licenses/LICENSE-2.0
#
#   Unless required by applicable law or agreed to in writing, software
#   distributed under the License is distributed on an "AS IS" BASIS,
#   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
#   See the License for the specific language governing permissions and
#   limitations under the License.
#################################################################################

# Run this script to compute the real separation example shown in Figure 2 of the companion paper "Nonnegative Tensor
# Factorization for Directional Blind Audio Source Separation".  The direction-colored spectrogram and masks are shown
# and the separated audio is written to disk as sep_*.wav.

import numpy
import matplotlib.colors
import matplotlib.pyplot as plt

import factor
from util import read_wav, write_wav, extract_stft_pobs_and_d, apply_masks
from settings import D, RANDOM_SEED

__author__ = 'nstein'

numpy.random.seed(RANDOM_SEED)
w = read_wav('three_talkers_3mm_x_5mm.wav')
stft_mix, pobs_mix, d_mix, _, _ = extract_stft_pobs_and_d(w.T)
q = factor.directional_ntf(pobs_mix, d_mix, S=3)
sep = apply_masks(stft_mix, q['s|ft'], w.shape[0])
for i in range(3):
    write_wav('sep_{}.wav'.format(i), sep[i, :])
ax1 = plt.subplot(211)
ax2 = plt.subplot(212, sharex=ax1, sharey=ax1)
ax2.imshow(q['s|ft'], origin='lower')
ax2.get_xaxis().set_ticks([])
ax2.get_yaxis().set_ticks([])
ax2.set_xlabel('Time')
ax2.set_ylabel('Frequency')
h = d_mix / D
s = numpy.ones_like(h)
v = pobs_mix ** 0.4
v = v / v.max()
ax1.imshow(matplotlib.colors.hsv_to_rgb(numpy.dstack((h, v, s))), origin='lower')
ax1.get_xaxis().set_ticks([])
ax1.get_yaxis().set_ticks([])
ax1.set_xlabel('Time')
ax1.set_ylabel('Frequency')
plt.show()


==> anc/settings.py <==
################################################################################
#   Copyright 2017 Analog Devices, Inc.
#
#   Licensed under the Apache License, Version 2.0 (the "License");
#   you may not use this file except in compliance with the License.
#   You may obtain a copy of the License at
#
#       http://www.apache.org/licenses/LICENSE-2.0
#
#   Unless required by applicable law or agreed to in writing, software
#   distributed under the License is distributed on an "AS IS" BASIS,
#   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
#   See the License for the specific language governing permissions and
#   limitations under the License.
#################################################################################

import numpy

__author__ = 'nstein'


D = 24  # Number of quantization levels for DOA angle
EM_ITERATIONS = 100
MOMENT_MATCH_LEARNING_RATE = 2.0
WINDOW_SIZE = 1024  # STFT param
HOP_SIZE = 256  # STFT param
EPS = 1e-12  # Constant added to avoid division by zero
NUM_EXPERIMENTS = 1000  # Number of random experiments to run
RANDOM_SEED = 37  # To make experiments repeatable

# x, y coordinates of microphones -- can change but keep absolute values << 0.5 (this is assumed in the experiments).
MIC_LOCS = numpy.array([[0, 0.005], [0, 0], [0.003, 0.005], [0.003, 0]])

# Everything below this line is defined to allow code readability and reuse, but is also hardcoded in some place, so
# changes would lead to unexpected behavior

MIC_COUNT = MIC_LOCS.shape[0]
MIC_LOCS_PINV = numpy.linalg.pinv(MIC_LOCS[1:, :]-MIC_LOCS[0, :])


==> anc/synthetic_data_experiments.py <==
################################################################################
#   Copyright 2017 Analog Devices, Inc.
#
#   Licensed under the Apache License, Version 2.0 (the "License");
#   you may not use this file except in compliance with the License.
#   You may obtain a copy of the License at
#
#       http://www.apache.org/licenses/LICENSE-2.0
#
#   Unless required by applicable law or agreed to in writing, software
#   distributed under the License is distributed on an "AS IS" BASIS,
#   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
#   See the License for the specific language governing permissions and
#   limitations under the License.
#################################################################################

# Run this script to compute Table 1 of the companion paper "Nonnegative Tensor Factorization for Directional Blind
# Audio Source Separation"

import numpy
import mir_eval
import pickle
import time

import factor
import timit
from util import read_wav, write_wav, extract_stft_pobs_and_d, normalize, stft, apply_masks
from settings import NUM_EXPERIMENTS, RANDOM_SEED, MIC_LOCS, D
from timit import SAMPLE_RATE
from Room import Room
from beamforming import MicrophoneArray

# Ideal Binary Mask, Ideal Ratio Mask, Von Mises Directional NTF, Directional NTF, Directional NMF, Supervised NMF
ALGORITHMS = ['ibm', 'irm', 'dntfvm', 'dntf', 'dnmf', 'snmf']

__author__ = 'nstein'


class Experiment(object):
    def __init__(self, design):
        self.q = dict()
        self.sep = dict()
        self.bss = dict()
        self.time = dict()
        self.train1_filename, self.test1_filename, self.train2_filename, self.test2_filename = design
        self.train1, test1, self.train2, test2 = map(read_wav, design)
        nsamp = max(len(test1), len(test2))
        self.time['mix'] = nsamp / float(timit.SAMPLE_RATE)
        self.test1_ref = numpy.pad(test1, (0, nsamp-len(test1)), mode='constant', constant_values=0)
        self.test2_ref = numpy.pad(test2, (0, nsamp-len(test2)), mode='constant', constant_values=0)

        # Some simulation parameters
        t0 = 1./(SAMPLE_RATE*numpy.pi*1e-2)  # starting time function of sinc decay in RIR response
        absorption = 0.50
        max_order_sim = 4

        room_dim = numpy.array([3, 4])

        source1 = 0.5 + (room_dim-1)*numpy.random.rand(2)
        source2 = 0.5 + (room_dim-1)*numpy.random.rand(2)

        translated_mic_locs = MIC_LOCS + 0.5 + (room_dim-1)*numpy.random.rand(2)
        while numpy.any(translated_mic_locs < 0) or numpy.any(translated_mic_locs > room_dim):
            translated_mic_locs = MIC_LOCS + 0.5 + (room_dim-1)*numpy.random.rand(2)

        mics = MicrophoneArray(translated_mic_locs.T, SAMPLE_RATE)

        # create the room with sources and mics
        room = Room.shoeBox2D(
            [0, 0],
            room_dim,
            SAMPLE_RATE,
            t0=t0,
            max_order=max_order_sim,
            absorption=absorption)

        # add mic and sources to room
        room.addSource(source1, signal=self.test1_ref, delay=0)
        room.addSource(source2, signal=self.test2_ref, delay=0)
        room.addMicrophoneArray(mics)

        # Compute RIR and simulate propagation of signals
        room.compute_RIR()
        room.simulate()

        self.mix = room.micArray.signals[:, :nsamp]

        # Do STFT and DOA computations
        self.stft_mix, self.pobs_mix, self.d_mix, self.time['stft'], self.time['doa'] = extract_stft_pobs_and_d(self.mix)
        self.pobs_train1, self.pobs_train2 = [normalize(numpy.abs(stft(x))) for x in (self.train1, self.train2)]

    def run_separation(self):
        start = time.time()
        self.q['dntf'] = factor.directional_ntf(self.pobs_mix, self.d_mix, S=2, von_mises=False)
        after_dntf = time.time()
        self.q['dntfvm'] = factor.directional_ntf(self.pobs_mix, self.d_mix, S=2, von_mises=True)
        after_dntfvm = time.time()
        self.q['dnmf'] = factor.directional_nmf(self.pobs_mix, self.d_mix, S=2)
        after_dnmf = time.time()
        self.q['snmf'] = factor.supervised_nmf(self.pobs_train1, self.pobs_train2, self.pobs_mix)
        after_snmf = time.time()
        self.q['irm'], self.q['ibm'] = factor.ideal_masks(self.test1_ref, self.test2_ref)
        self.time.update({'dntf': after_dntf - start + self.time['stft'] + self.time['doa'],
                          'dntfvm': after_dntfvm - after_dntf + self.time['stft'] + self.time['doa'],
                          'dnmf': after_dnmf - after_dntfvm + self.time['stft'] + self.time['doa'],
                          'snmf': after_snmf - after_dnmf + self.time['stft'],
                          'irm': self.time['stft'],
                          'ibm': self.time['stft']})
        for alg in ALGORITHMS:
            before_mask = time.time()
            self.sep[alg] = apply_masks(self.stft_mix, self.q[alg]['s|ft'], self.mix.shape[1])
            self.time[alg] += time.time() - before_mask
            self.bss[alg] = mir_eval.separation.bss_eval_sources(
                numpy.vstack((self.test1_ref, self.test2_ref)), self.sep[alg])

    def save_wavs(self):
        write_wav('unmixed_1.wav', self.test1_ref)
        write_wav('unmixed_2.wav', self.test2_ref)
        write_wav('mixed.wav', self.mix.T)
        for alg in ALGORITHMS:
            for i in range(2):
                write_wav('{}_sep_{}.wav'.format(alg, i), self.sep[alg][i, :])

    def print_bss(self):
        for alg in ALGORITHMS:
            print('{}: time = {} s, SDR = {}, SIR = {}, SAR = {}, perm = {}'.format(alg, self.time[alg], *self.bss[alg]))

    def run_save_print(self):
        self.run_separation()
        self.save_wavs()
        self.print_bss()


def run_random_experiments(n):
    summary = {'n': n}
    for alg in ALGORITHMS:
        summary[alg] = {'sdr': numpy.zeros((n, 2)), 'sir': numpy.zeros((n, 2)),
                        'sar': numpy.zeros((n, 2)), 'perm': numpy.zeros((n, 2)),
                        'audiotime': numpy.zeros(n), 'runtime': numpy.zeros(n)}
    for i in range(n):
        print(i)
        experiment = Experiment(timit.random_experiment_design())
        experiment.run_separation()
        for alg in ALGORITHMS:
            summary[alg]['sdr'][i, :], summary[alg]['sir'][i, :],\
                summary[alg]['sar'][i, :], summary[alg]['perm'][i, :] = experiment.bss[alg]
            summary[alg]['runtime'][i] = experiment.time[alg]
            summary[alg]['audiotime'][i] = experiment.time['mix']
    return summary


def print_experiments_summary(summary):
    print('Number of experiments = {}'.format(summary['n']))
    for alg in ALGORITHMS:
        sdr = summary[alg]['sdr']
        sir = summary[alg]['sir']
        sar = summary[alg]['sar']
        print('{}: mean runtime = {} s, mean audiotime = {} s, ratio = {}'
              .format(alg, summary[alg]['runtime'].mean(), summary[alg]['audiotime'].mean(),
                      summary[alg]['runtime'].mean()/summary[alg]['audiotime'].mean()))
        print('      mean_runs(mean_sources(bss)): sdr = {}, sir = {}, sar = {}'
              .format(sdr.mean(), sir.mean(), sar.mean()))
        print('      mean_runs(min_sources(bss)):  sdr = {}, sir = {}, sar = {}'
              .format(sdr.min(axis=1).mean(), sir.min(axis=1).mean(), sar.min(axis=1).mean()))


def latex_experiments_summary(summary):
    latex = ''
    alg_names = dict(irm='Ideal Ratio Mask', ibm='Ideal Binary Mask',
                     dntfvm='\\textbf{Directional NTF, constrained $q_{\\theta_s}(d\mid s)$}',
                     dntf='Directional NTF, unconstrainted $q(d\mid s)$',
                     dnmf='Directional NMF', snmf='Supervised NMF')
    for alg in ALGORITHMS:
        sdr = summary[alg]['sdr']
        sir = summary[alg]['sir']
        sar = summary[alg]['sar']
        format_string = '%s & %2.1f & %2.1f & %2.1f & %2.1f \\%% \\\\\n'
        latex += format_string % (alg_names[alg],
                                  sdr.mean(), sir.mean(), sar.mean(),
                                  100.0*summary[alg]['runtime'].mean()/summary[alg]['audiotime'].mean())
        if alg == 'irm':
            latex += '\midrule\n'
    return latex


def run_experiments_and_summarize():
    summary = run_random_experiments(NUM_EXPERIMENTS)
    with open('summary.p', 'wb') as f:
        pickle.dump(summary, f)
    with open('table.tex', 'w') as f:
        f.write(latex_experiments_summary(summary))
    print_experiments_summary(summary)

if __name__ == '__main__':
    numpy.random.seed(RANDOM_SEED)
    run_experiments_and_summarize()
    # Experiment(timit.random_experiment_design()).run_save_print()  # Listen to a single TIMIT experiment


==> anc/timit.py <==
################################################################################
#   Copyright 2017 Analog Devices, Inc.
#
#   Licensed under the Apache License, Version 2.0 (the "License");
#   you may not use this file except in compliance with the License.
#   You may obtain a copy of the License at
#
#       http://www.apache.org/licenses/LICENSE-2.0
#
#   Unless required by applicable law or agreed to in writing, software
#   distributed under the License is distributed on an "AS IS" BASIS,
#   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
#   See the License for the specific language governing permissions and
#   limitations under the License.
#################################################################################

import os
import numpy

__author__ = 'nstein'

TIMIT_BASE = '/Users/nstein/Dropbox/bomsync/input/signals/timit-wav'  # Top level, should contain 'test' and 'train'
TIMIT_DATASET = 'test'  # 'test' or 'train' or 'both'

BITS_PER_SAMPLE = 16  # Don't change, hardcoded into TIMIT data
SAMPLE_RATE = 16000  # Don't change, hardcoded into TIMIT data


def list_speakers(dataset):
    speakers = []
    for dialect in range(1, 9):
        dr = 'dr{}'.format(dialect)
        speakers += [os.path.join(TIMIT_BASE, dataset, dr, speaker) for speaker in
                     os.listdir(os.path.join(TIMIT_BASE, dataset, dr))]
    return speakers

if TIMIT_DATASET == 'both':
    TIMIT_SPEAKER_DIRECTORIES = list_speakers('train') + list_speakers('test')
else:
    TIMIT_SPEAKER_DIRECTORIES = list_speakers(TIMIT_DATASET)


def random_wavfile_pair(speaker_directory):
    files = [f for f in os.listdir(speaker_directory) if os.path.splitext(f)[1] == '.wav']
    chosen_files = numpy.random.choice(files, size=2, replace=False)
    return os.path.join(speaker_directory, chosen_files[0]), os.path.join(speaker_directory, chosen_files[1])


def random_experiment_design():
    speaker_directory1, speaker_directory2 = numpy.random.choice(TIMIT_SPEAKER_DIRECTORIES, size=2, replace=False)
    train_file1, test_file1 = random_wavfile_pair(speaker_directory1)
    train_file2, test_file2 = random_wavfile_pair(speaker_directory2)
    return train_file1, test_file1, train_file2, test_file2


==> anc/util.py <==
################################################################################
#   Copyright 2017 Analog Devices, Inc.
#
#   Licensed under the Apache License, Version 2.0 (the "License");
#   you may not use this file except in compliance with the License.
#   You may obtain a copy of the License at
#
#       http://www.apache.org/licenses/LICENSE-2.0
#
#   Unless required by applicable law or agreed to in writing, software
#   distributed under the License is distributed on an "AS IS" BASIS,
#   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
#   See the License for the specific language governing permissions and
#   limitations under the License.
#################################################################################

import numpy
import scipy
import scipy.io.wavfile
import time
from settings import WINDOW_SIZE, HOP_SIZE, D, MIC_COUNT, MIC_LOCS_PINV, EPS
from timit import SAMPLE_RATE, BITS_PER_SAMPLE

__author__ = 'nstein'


def normalize(x, axis=None):
    return x / (numpy.sum(x, axis, keepdims=True) + EPS)


def stft(x, window=None):
    if window is None:
        window = numpy.hamming(WINDOW_SIZE)
    x_stft = numpy.array(
        [scipy.fft(window * x[i:i + WINDOW_SIZE])[:WINDOW_SIZE / 2 + 1] for i in range(0, len(x) - WINDOW_SIZE, HOP_SIZE)])
    return x_stft.T


def istft(x_stft, ts, window=None):
    x = numpy.zeros(ts)
    if window is None:
        window = numpy.hamming(WINDOW_SIZE)
    for n, i in enumerate(range(0, len(x) - WINDOW_SIZE, HOP_SIZE)):
        x[i:i + WINDOW_SIZE] += \
            window * numpy.real(scipy.ifft(numpy.concatenate((x_stft[:, n], numpy.flipud(x_stft[1:-1, n]).conj()))))
    return x


def apply_masks(stft_to_mask, masks, ts):
    return numpy.vstack([istft(mask[:, :, 0]*stft_to_mask, ts) for mask in numpy.split(masks, masks.shape[2], axis=2)])


def fast_doa(angles):
    angles_diff = (angles[1:, :] - angles[0, :] + numpy.pi) % (2 * numpy.pi) - numpy.pi
    alpha = numpy.dot(MIC_LOCS_PINV, angles_diff)
    return numpy.arctan2(-alpha[1, :], -alpha[0, :])


def extract_stft_pobs_and_d(mix):
    start = time.time()
    stfts = numpy.dstack([stft(x.flatten()) for x in numpy.split(mix, MIC_COUNT, axis=0)])
    pobs = normalize(numpy.abs(stfts[:, :, 0]))
    after_stfts = time.time()
    F, T = pobs.shape
    angles = numpy.angle(stfts)
    doa = fast_doa(angles.reshape(F*T, MIC_COUNT).T).reshape(F, T)
    d = numpy.floor(D*(doa + numpy.pi)/(2*numpy.pi+EPS))
    after_doa = time.time()
    return stfts[:, :, 0], pobs, d, after_stfts-start, after_doa-after_stfts


def read_wav(filename):
    _, data = scipy.io.wavfile.read(filename)
    return numpy.array(data, dtype='float')/(2**(BITS_PER_SAMPLE-1))


def write_wav(filename, data):
    scipy.io.wavfile.write(filename, SAMPLE_RATE, 0.9*data/numpy.abs(data).max())

